Dark matter effective field theory scattering in direct detection experiments

We examine the consequences of the effective field theory (EFT) of dark matter-nucleon scattering for current and proposed direct detection experiments. Exclusion limits on EFT coupling constants computed using the optimum interval method are presented for SuperCDMS Soudan, CDMS II, and LUX, and the necessity of combining results from multiple experiments in order to determine dark matter parameters is discussed. We demonstrate that spectral differences between the standard dark matter model and a general EFT interaction can produce a bias when calculating exclusion limits and when developing signal models for likelihood and machine learning techniques. We also discuss the implications of the EFT for the next-generation (G2) direct detection experiments and point out regions of complementarity in the EFT parameter space.

==> EFT_code_release/drdq_EFT.m <==
function rate = drdq_EFT(E_recoil,Target,Mwimp,Jwimp,c0,c1,vdf)

% function rate = drdq_EFT(Q,Target,M,interaction,tau1,tau2)
%
% inputs:
%        1) Q: recoil energy [keVr]
%        2) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%        3) Mwimp: WIMP Mass [GeV]
%        4) Jwimp: WIMP spin 
%        5-6) c0, c1: coefficients of EFT operators, for isoscalar (fp +
%        fn) and isovector (fp - fn), respectively
%        7) vdf: velocity distribution function (currently supports
%        'Maxwellian' or 'Mao_etal'
%
% 060314 - KES:  created
% 080714 - KES: added wimp spin input
% 081114 - KES:  added lookup cell for speed
% 081414 - KES: added faster option (lookup table) for velocity integral
%--------------------------------------------------------------------------
if isrow(E_recoil)
    E_recoil=E_recoil';
end  

lgc_integral = false; % perform numerical integral if true, use lookup table (MUCH FASTER!) if false

NucResponseLookup = getNucResponseLookup(Target);

isotopes = getIsotopes(Target);

rhoW = 0.3; % DM mass density in GeV/cm^3
m_nucleus = isotopes.mass;
mu = Mwimp*m_nucleus/(Mwimp+m_nucleus); % WIMP/nucleus reduced mass
nA = 6.022e26; %Avogadro's number (particles per kg)
c = 2.998e5; % speed of light in km/s

% note that all velocities are in km/s

if lgc_integral
    
    vEarth = 232; % km/s
    vEsc = 544; % km/s
    
    v_int = zeros(size(E_recoil));
    cos_theta_max = @(v) 0.5*(vEsc^2/vEarth./v - vEarth./v - v/vEarth);

    for i = 1:max(size(v_int))
        
        switch vdf
    
            case 'Maxwellian'
                
                v0 = 220; % km/s
                % normalization for velocity distribution
                k = (pi*v0^2)^(3/2)*(erf(vEsc/v0) - 2/sqrt(pi)*(vEsc/v0)*exp(-(vEsc/v0)^2));
                
                % note that dsigma has a 1/v^2 dependence built in
                dsigma = @(v) dsigma_dq_EFT_total(E_recoil(i),v,Target,Mwimp,Jwimp,c0,c1,NucResponseLookup);
                
                integrand = @(v,cosTH) dsigma(v).*v.^3.*exp(-(v.^2 + 2*vEarth*v.*cosTH + vEarth^2)/v0^2);


            case 'Mao_etal'

                V0 = 0.6875*vEsc; %m/s
                p = 2.7; % power 
                
                % note that dsigma has a 1/v^2 dependence built in
                dsigma = @(v) dsigma_dq_EFT_total(E_recoil(i),v,Target,Mwimp,Jwimp,c0,c1,NucResponseLookup);
                
                integrand = @(v,cosTH) dsigma(v).*(v.^3.*exp(-sqrt(v.^2 + vEarth^2 + 2*vEarth*v.*cosTH)/V0).*(vEsc^2 ...
                    - v.^2 - vEarth^2 - 2*vEarth*v.*cosTH).^p);


                % calculate normalization constant for velocity distribution
                normalization = @(v) v.^2.*exp(-v/V0).*(vEsc^2-v.^2).^p;

                k = 4*pi*integral(normalization,0,vEsc);
                
        end
        
        
        % unit-conversion voodoo (1e-6 and factors of c convert Q and various
        % masses to eV) so velocity is in km/s
        Vmin_i = sqrt((m_nucleus*E_recoil(i)*1e-6)/(2*mu^2))*c;

        if Vmin_i< vEsc - vEarth
            temp_integral = 2*pi*integral2(integrand, Vmin_i, vEsc-vEarth, -1, 1)/k ...
                + 2*pi*integral2(integrand, vEsc-vEarth, vEsc+vEarth, -1, cos_theta_max)/k;
            v_int(i) = temp_integral;
        elseif (vEsc - vEarth <= Vmin_i) && (Vmin_i <= vEsc + vEarth)
            temp_integral = 2*pi*integral2(integrand, Vmin_i, vEsc+vEarth, -1, cos_theta_max)/k;
            v_int(i) = temp_integral;
        elseif Vmin_i > vEsc + vEarth
            v_int(i) = 0;
        else
            v_int(i) = 0;
        end

    end
    
else
    
    % separate out terms proportional to constant and vWIMP^2 and use
    % lookup table/analytical form of integral
    
    integrand_zero = getVelocityIntegrand(E_recoil,Target,Mwimp,Jwimp,c0,c1,'Zero',NucResponseLookup);
    integrand_square = getVelocityIntegrand(E_recoil,Target,Mwimp,Jwimp,c0,c1,'Two',NucResponseLookup);
    
    Vmin = sqrt((m_nucleus*E_recoil*1e-6)/(2*mu^2))*c;
    
    % lookup table: column 1: velocities, column 2: v^0 lookup, column 3:
    % v^2 lookup
    lookup = load(['EFT_velocity_lookup_' vdf '.mat']);
              
    velocity_func_zero = interp1(lookup.EFT_velocity_lookup(:,1),lookup.EFT_velocity_lookup(:,2),Vmin);
    velocity_func_square = interp1(lookup.EFT_velocity_lookup(:,1),lookup.EFT_velocity_lookup(:,3),Vmin);

    v_int = integrand_zero.*velocity_func_zero + integrand_square.*velocity_func_square;
    
    v_int(Vmin>max(lookup.EFT_velocity_lookup(:,1))) = 0; % for velocities above max in lookup table, v_int = 0
    
end
    
% numerical factors convert km to cm, 1/s to 1/days
rate = nA * rhoW/Mwimp *v_int*(1e5)*86400/isotopes.A;    

end




    

==> EFT_code_release/dsigma_dq_EFT_total.m <==
function sigma = dsigma_dq_EFT_total(E_recoil,vWIMP,Target,M,Jwimp,c0,c1,NucResponseLookup)

% function sigma = dsigma_dq_EFT(E_recoil,Target,M,interaction,tau1,tau2)
%
% inputs:
%        1) E_recoil: recoil energy [keVr]
%        2) vWIMP: WIMP velocity [km/s]
%        3) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%        4) M: WIMP Mass [GeV]
%        5) Jwimp: WIMP spin
%        6-7) c0, c1: coefficients of EFT operators, for isoscalar (fp +
%        fn) and isovector (fp - fn), respectively
%        8) NucResponseLookup (optional): lookup table to speed up
%        getNuclearResponse
%
%
% 060314 - KES:  created
% 080714 - KES: added wimp spin input
% 081114 - KES:  added lookup cell for speed
% 092414 - KES: corrected order of loops
%--------------------------------------------------------------------------
mN = 0.9315;
hbar_c = 197e-3; % GeV*fm
c = 2.998e5; % speed of light in km/s

    if isrow(E_recoil)
        E_recoil=E_recoil';
    end 
    
    isotopes = getIsotopes(Target);

    if nargin < 8
        NucResponseLookup = getNucResponseLookup(Target);
    end

    all_interactions = {'M','SigmaPrimePrime','SigmaPrime','PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'};

Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV

num_isotopes = length(isotopes.isotopes);

sigma = zeros(size(E_recoil));

for jj = 1:num_isotopes
    
    single_isotope_transition_prob = zeros(size(E_recoil));

    for tau1 = 0:1
        for tau2 = 0:1
            
            for kk = 1:8
                
                interaction = all_interactions{kk};
                
                if tau1 == 0
                    ci = c0;
                else
                    ci = c1;
                end
                
                if tau2 == 0
                    ciPrime = c0;
                else
                    ciPrime = c1;
                end
                
                WIMP_response = getWIMPresponse(E_recoil,vWIMP,Target,ci,ciPrime,M,Jwimp,interaction);
                
                nuclear_response_isotopic = getNuclearResponse(E_recoil,Target,interaction,tau1,tau2,NucResponseLookup);  

                switch interaction
                    case {'M','SigmaPrimePrime','SigmaPrime'}

                        single_isotope_transition_prob = single_isotope_transition_prob +...
                            4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:));            

                    case {'PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'}

                        single_isotope_transition_prob = single_isotope_transition_prob +...
                            4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:)).*Q.^2/mN^2; 

                end
            end % end loop over interactions
    
        end % end loop over tau2
    end % end loop over tau1
    
    sigma = sigma + isotopes.abundances(jj)*2*isotopes.isotopes(jj)*mN./vWIMP.^2/4/pi.*single_isotope_transition_prob*c^2;

end
        
% replace physical units so differential cross section has units of cm^2/keV
% also convert 1/GeV to 1/keV and fm^2 to cm^2
sigma = sigma * hbar_c^2 * 1e-6 * (1e-13)^2; 

end

==> EFT_code_release/example_PCA.m <==
M_wimp = 100;
E_recoil = 30;
vWIMP = 220;
Jwimp = 1/2;
EFTindex1 = 1;
EFTindex2 = 3;

colors = {'b','g','k','r','c','m'};

get_PCA_vectors(E_recoil,vWIMP,'Ge',M_wimp,Jwimp,EFTindex1,EFTindex2,'Ge_O8O9_eigenvectors.mat');

load('Ge_O8O9_eigenvectors.mat')

E_recoil_plot = 0.01:100;

for ii = 1:6

    if ii == 5
        eigvec_Ge = [1 0 0 0];   
    elseif ii == 6
        eigvec_Ge = [0 0 1 0];
    else
        eigvec_Ge = eigenvectors(:,ii);
    end

    c0_Ge = zeros(1,16);
    c1_Ge = zeros(1,16);

    c0_Ge(EFTindex1) = eigvec_Ge(1);
    c0_Ge(EFTindex2) = eigvec_Ge(3);
    c1_Ge(EFTindex1) = eigvec_Ge(2);
    c1_Ge(EFTindex2) = eigvec_Ge(4);

    
    figure(1)
    rate_Ge = drdq_EFT(E_recoil_plot,'Ge',M_wimp,Jwimp,c0_Ge,c1_Ge,'Maxwellian');
    semilogy(E_recoil_plot,rate_Ge,colors{ii})
    hold on
    
    
    figure(2)
    subplot(3,3,1)
    plot([0 eigvec_Ge(1)],[0 eigvec_Ge(2)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    ylabel(['c^1_{' num2str(EFTindex1) '}'])
    grid on
    hold on
    
    subplot(3,3,4)
    plot([0 eigvec_Ge(1)],[0 eigvec_Ge(3)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    ylabel(['c^0_{' num2str(EFTindex2) '}'])
    grid on
    hold on
    
    subplot(3,3,7)
    plot([0 eigvec_Ge(1)],[0 eigvec_Ge(4)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    ylabel(['c^1_{' num2str(EFTindex2) '}'])
    xlabel(['c^0_{' num2str(EFTindex1) '}'])
    grid on
    hold on
    
    subplot(3,3,5)
    plot([0 eigvec_Ge(2)],[0 eigvec_Ge(3)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    %legend('Si','Ge','Xe','I','F','Na')
    grid on
    hold on
    
    subplot(3,3,8)
    plot([0 eigvec_Ge(2)],[0 eigvec_Ge(4)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    xlabel(['c^1_{' num2str(EFTindex1) '}'])
    grid on
    hold on
    
    subplot(3,3,9)
    plot([0 eigvec_Ge(3)],[0 eigvec_Ge(4)],colors{ii})
    xlim([-1 1])
    ylim([-1 1])
    xlabel(['c^0_{' num2str(EFTindex2) '}'])
    grid on
    hold on
    
end

figure(1)
xlabel('Nuclear recoil energy [keV]')
ylabel('event rate [#/keV/kg/day]')
grid on
ylim([1e-15 1e2])
legend(['\lambda = ' num2str(eigenvalues(1,1))],['\lambda = ' num2str(eigenvalues(2,2))],['\lambda = ' num2str(eigenvalues(3,3))],...
    ['\lambda = ' num2str(eigenvalues(4,4))],['pure isoscalar O_' num2str(EFTindex1)],['pure isoscalar O_' num2str(EFTindex2)],...
     'Location','SouthEast')

==> EFT_code_release/example_plot.m <==
Target = 'Ge';
Mwimp = 50;
Jwimp = 1/2;
vdf = 'Maxwellian';

dE = .01;

E_recoil = 1:dE:100;

c0 = zeros(1,16);
c1 = zeros(1,16);

c0(1) = 1;

rate_1 = drdq_EFT(E_recoil,'Ge',Mwimp,Jwimp,c0,c1,vdf);

c0 = zeros(1,16);
c1 = zeros(1,16);

c0(3) = 1;

rate_3 = drdq_EFT(E_recoil,'Ge',Mwimp,Jwimp,c0,c1,vdf);

c0 = zeros(1,16);
c1 = zeros(1,16);

c0(8) = 1;

rate_8 = drdq_EFT(E_recoil,'Ge',Mwimp,Jwimp,c0,c1,vdf);

c0 = zeros(1,16);
c1 = zeros(1,16);

c0(11) = 1;

rate_11 = drdq_EFT(E_recoil,'Ge',Mwimp,Jwimp,c0,c1,vdf);

rate_scale = 10/1000;

scaled_rate_1 = rate_scale*rate_1/sum(rate_1*dE);
scaled_rate_3 = rate_scale*rate_3/sum(rate_3*dE);
scaled_rate_8 = rate_scale*rate_8/sum(rate_8*dE);
scaled_rate_11 = rate_scale*rate_11/sum(rate_11*dE);

figure(1)
semilogy(E_recoil,scaled_rate_1,'k')
hold on
semilogy(E_recoil,scaled_rate_3,'b')
semilogy(E_recoil,scaled_rate_8,'m')
semilogy(E_recoil,scaled_rate_11,'c')
xlabel('recoil energy [keV]')
ylabel('event rate [#/keV/kg/day]')
title('Scattering rates for 50 GeV WIMP in Ge')
legend('O_1','O_3','O_8','O_{11}','Location','SouthWest')
grid on
saveas(1,'matlab_rate_comparison.png')


==> EFT_code_release/getIsotopes.m <==
function isotopes = getIsotopes(nuclideName)

% table of interesting nuclides for EFT rate calculations
%
% 060314 - KES:  created
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
mN = 0.9315;

switch nuclideName
    
    case 'Ge'
        isotopes.Z = 32;
        isotopes.A = 72.64;
        isotopes.mass = isotopes.A*mN; %[GeV]
        isotopes.isotopes = [70 72 73 74 76];
        isotopes.abundances = [0.2038 0.2731 0.0776 0.3672 0.0783];
        isotopes.spins = [0 0 9/2 0 0];
        
    case 'Xe'
        isotopes.Z = 54;
        isotopes.A = 131.293;
        isotopes.mass = isotopes.A*mN; %[GeV]
        isotopes.isotopes = [128 129 130 131 132 134 136];
        isotopes.abundances = [0.019102 0.264006 0.040710 0.212324 0.269086 0.104357 0.088573];
        isotopes.spins = [0 1/2 0 3/2 0 0 0];
        
    case 'Si'
        isotopes.Z = 14;
        isotopes.A = 28.0855; %AMU
        isotopes.mass = isotopes.A*mN;%GeV
        isotopes.isotopes = [28 29 30];
        isotopes.abundances = [0.92223 0.04685 0.03092];
        isotopes.spins = [0 1/2 0];
        
    case 'I'
        isotopes.Z = 53;
        isotopes.A = 126.90447;     
        isotopes.mass = isotopes.A*mN; %[GeV]
        isotopes.isotopes = 127;
        isotopes.abundances = 1;
        isotopes.spins = 5/2;
        
    case 'F'
        isotopes.Z = 9;
        isotopes.A = 18.9984032;
        isotopes.mass = isotopes.A*mN; %[GeV]
        isotopes.isotopes = 19;
        isotopes.abundances = 1;
        isotopes.spins = 1/2;
        
    case 'Na'
        isotopes.Z = 11;
        isotopes.A = 22.98977;
        isotopes.mass = isotopes.A*mN; %[GeV]
        isotopes.isotopes = 23;
        isotopes.abundances = 1;
        isotopes.spins = 3/2;
       

        
end

end

==> EFT_code_release/getNucResponseLookup.m <==
function lookup = getNucResponseLookup(Target)

% function lookup = getNucResponseLookup(Target)
%
% inputs:
%        1) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%
%       Helper function to create lookup cell that can be passed to various
%       EFT functions in order to get around I/O limitations
%
% 081114 - KES: created
%--------------------------------------------------------------------------

all_interactions = {'M','SigmaPrimePrime','SigmaPrime','PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'};

lookup = {};

for ii = 1:length(all_interactions)
        
    interaction = all_interactions{ii};
    
    filename = ['Nuclear_Response_Lookups/' Target '_' interaction '.mat'];

    try  
        load(filename);
        failed_to_load = 0;
    catch
        display(['Could not load file ' filename])
        failed_to_load = 1;
    end
        
    lookup{ii} = isotopic_response_coeffs;
   
end % end loop over ii

==> EFT_code_release/getNuclearResponse.m <==
function response_nuclear = getNuclearResponse(E_recoil,Target,interaction,tau1,tau2,lookup)

% function prob = EFT_transition_probability(E_recoil,Target,M,interaction,tau1,tau2)
%
% inputs:
%        1) E_recoil: recoil energy [keVr]
%        2) Target: Absorber Nucleus ('Si','Ge','Xe','I','F','Na')
%        3) interaction: type of EFT interaction, e.g.
%        'M','Delta','SigmaPrimePrime'
%        4) tau1: 0 or 1
%        5) tau2: 0 or 1
%        6) lookup (optional): optional lookup table for speed
%
% 060314 - KES:  created
% 081114 - KES:  added lookup cell for speed
%--------------------------------------------------------------------------
hbar_c = 197e-3; % GeV*fm

bFM = @(A) sqrt(41.467/(45*A^(-1/3) - 25*A^(-2/3)));

isotopes = getIsotopes(Target);

Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV

num_isotopes = length(isotopes.isotopes);

response_nuclear = zeros(num_isotopes,max(size(Q)));

if nargin < 6
    % no lookup cell given, loading nuclear response from .mat file
    filename = ['Nuclear_Response_Lookups/' Target '_' interaction '.mat'];

    try  
        load(filename);
        failed_to_load = 0;
    catch
        display(['Could not load file ' filename])
        failed_to_load = 1;
    end
    
else
    
    all_interactions = {'M','SigmaPrimePrime','SigmaPrime','PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'};
    
    % grab nuclear response corresponding to requested interaction using
    % lookup table
    isotopic_response_coeffs = lookup(strcmp(interaction,all_interactions));
    isotopic_response_coeffs = isotopic_response_coeffs{1};
    failed_to_load = 0;
    
end

for jj = 1:num_isotopes  %need to move the loop over isotopes to later, after interpolating...

    A_isotope = isotopes.isotopes(jj);

    if failed_to_load == 1
        response_coeff_all = zeros(4,4);
    else
        response_coeff_all = isotopic_response_coeffs{jj};
    end

    if tau1 == 0
        if tau2 == 0
            response_coeff = response_coeff_all(1,:);
        elseif tau2 == 1
            response_coeff = response_coeff_all(3,:);   
        end
    elseif tau1 == 1
        if tau2 == 0
            response_coeff = response_coeff_all(2,:);
        elseif tau2 == 1
            response_coeff = response_coeff_all(4,:);      
        end
    end

    b_isotope = bFM(A_isotope); % femtometers
    y = (b_isotope*Q/2/hbar_c).^2;
    
    response_nuclear(jj,:) = exp(-2*y).*polyval(response_coeff,y);

end

end
    

==> EFT_code_release/getVelocityIntegrand.m <==
function integrand = getVelocityIntegrand(E_recoil,Target,Mwimp,Jwimp,c0,c1,velocityPower,NucResponseLookup)

% function integrand = getVelocityIntegrand(E_recoil,Target,Mwimp,Jwimp,c0,c1,velocityPower,NucResponseLookup)
%   Helper function to get integrand for velocity integral in drdq_EFT --
%   outputs basically the differential cross section without the velocity
%   dependence
%
%   The input velocityPower refers to the order of the velocity term in the
%   WIMP response.
%
% inputs:
%        1) Q: recoil energy [keVr]
%        2) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%        3) Mwimp: WIMP Mass [GeV]
%        4) Jwimp: WIMP spin 
%        5-6) c0, c1: coefficients of EFT operators, for isoscalar (fp +
%        fn) and isovector (fp - fn), respectively
%        7) velocityPower: 'Zero' or 'Two' - velocity dependence of WIMP
%        response
%        8) NucResponseLookup (optional): lookup table to speed up
%        getNuclearResponse
%
% 081414 - KES:  created
%--------------------------------------------------------------------------
    if isrow(E_recoil)
        E_recoil=E_recoil';
    end 
    
    mN = 0.9315;
    hbar_c = 197e-3; % GeV*fm
    c = 2.998e5; % speed of light in km/s
    
    isotopes = getIsotopes(Target);
    
    Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV
    
    if nargin < 8
        NucResponseLookup = getNucResponseLookup(Target);
    end

    num_isotopes = length(isotopes.isotopes);

    integrand = zeros(size(E_recoil));

    all_interactions = {'M','SigmaPrimePrime','SigmaPrime','PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'};  
    
    for ii = 1:8
        interaction = all_interactions{ii};
        
        Nuclear_response_all{1,1} = getNuclearResponse(E_recoil,Target,interaction,0,0,NucResponseLookup);
        Nuclear_response_all{1,2} = getNuclearResponse(E_recoil,Target,interaction,0,1,NucResponseLookup);
        Nuclear_response_all{2,1} = getNuclearResponse(E_recoil,Target,interaction,1,0,NucResponseLookup);
        Nuclear_response_all{2,2} = getNuclearResponse(E_recoil,Target,interaction,1,1,NucResponseLookup);
                
        WIMP_response_all{1,1} = getWIMPresponse_integrand(E_recoil,Target,c0,c0,Mwimp,Jwimp,interaction,velocityPower);
        WIMP_response_all{1,2} = getWIMPresponse_integrand(E_recoil,Target,c0,c1,Mwimp,Jwimp,interaction,velocityPower);
        WIMP_response_all{2,1} = getWIMPresponse_integrand(E_recoil,Target,c1,c0,Mwimp,Jwimp,interaction,velocityPower);
        WIMP_response_all{2,2} = getWIMPresponse_integrand(E_recoil,Target,c1,c1,Mwimp,Jwimp,interaction,velocityPower);

        for jj = 1:num_isotopes
    
            single_isotope_transition_prob = zeros(size(E_recoil));

            for tau1 = 0:1
                for tau2 = 0:1
                    WIMP_response = WIMP_response_all{tau1+1,tau2+1};
                    nuclear_response_isotopic = Nuclear_response_all{tau1+1,tau2+1};  

            switch interaction
                case {'M','SigmaPrimePrime','SigmaPrime'}

                    single_isotope_transition_prob = single_isotope_transition_prob +...
                        4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:));            

                case {'PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'}

                    single_isotope_transition_prob = single_isotope_transition_prob +...
                        4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:)).*Q.^2/mN^2; 

            end

                end % end loop over tau2
            end % end loop over tau1

            integrand = integrand + isotopes.abundances(jj)*2*isotopes.isotopes(jj)*mN./4/pi.*single_isotope_transition_prob*c^2;

        end

        
    end
    
% replace physical units so differential cross section has units of cm^2/keV
% also convert 1/GeV to 1/keV and fm^2 to cm^2
integrand = integrand * hbar_c^2 * 1e-6 * (1e-13)^2; 
    
    
end
    
    
    
    

==> EFT_code_release/getWIMPresponse.m <==
function response = getWIMPresponse(E_recoil,vWIMP,Target,ci,ciPrime,M,Jwimp,interaction)

% function response = getWIMPresponse(Q,c_i,M,interaction,tau1,tau2)
%
% inputs:
%        1) E_recoil: recoil energy in keV
%        2) vWIMP: WIMP velocity in km/s
%        3) Target: Absorber Nucleus ('Si','Ge','Xe','I','F','Na')
%        4-5) c_i: EFT coefficients c1 through c16 (c2 and c16 are not used)
%        6) M: WIMP Mass [GeV]
%        7) Jwimp: WIMP spin
%        8) interaction: type of EFT interaction, e.g.
%        'M','Delta','SigmaPrimePrime'
%
%
% 060314 - KES:  created
% 080714 - KES: added wimp spin input
%--------------------------------------------------------------------------
mN = 0.9315; % GeV
isotopes = getIsotopes(Target);
c = 2.998e5; % speed of light in km/s
m_weak = 246.2; % weak interaction mass scale in GeV

Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV
mu = (isotopes.mass*M)/(isotopes.mass + M); % WIMP-target reduced mass in GeV

vTperp = sqrt(vWIMP.^2/c^2 - Q.^2/4/mu^2); % unitless velocity

%size_Q = size(Q)
%size_vTperp = size(vTperp)

% restor units of 1/energy^2 to c_i's
ci = ci/m_weak^2;
ciPrime = ciPrime/m_weak^2;

switch interaction
    
    case 'M'
        response = ci(1)*ciPrime(1) + Jwimp*(Jwimp+1)/3*(Q.^2/mN^2.*vTperp.^2*ci(5)*ciPrime(5) + ...
            vTperp.^2*ci(8)*ciPrime(8) + Q.^2/mN^2*ci(11)*ciPrime(11) );
        
    case 'SigmaPrimePrime'
        response = Q.^2/mN^2/4*ci(10)*ciPrime(10) + Jwimp*(Jwimp+1)/12*(ci(4)*ciPrime(4) + ...
            Q.^2/mN^2*(ci(4)*ci(6) + ciPrime(4)*ciPrime(6)) + Q.^4/mN^4*ci(6)*ciPrime(6) + ...
            vTperp.^2*ci(12)*ciPrime(12) + Q.^2/mN^2.*vTperp.^2*ci(13)*ciPrime(13));
        
    case 'SigmaPrime'
        response = 1/8*(Q.^2/mN^2.*vTperp.^2*ci(3)*ciPrime(3) + vTperp.^2*ci(7)*ciPrime(7)) + ...
            Jwimp*(Jwimp+1)/12*(ci(4)*ciPrime(4) + Q.^2/mN^2*ci(9)*ciPrime(9) + ...
            vTperp.^2/2.*(ci(12) - Q.^2/mN^2*ci(15)).*(ciPrime(12) - Q.^2/mN^2*ciPrime(15)) + ...
            Q.^2/mN^2/2.*vTperp.^2*ci(14)*ciPrime(14));
        
    case 'PhiPrimePrime'
        response = Q.^2/mN^2/4*ci(3)*ciPrime(3) + Jwimp*(Jwimp+1)/12*(ci(12) - Q.^2/mN^2*ci(15)) ...
            .*(ciPrime(12) - Q.^2/mN^2*ciPrime(15));
        
    case 'PhiTilde'
        response = Jwimp*(Jwimp+1)/12*(ci(12)*ciPrime(12) + Q.^2/mN^2*ci(13)*ciPrime(13));
       
    case 'Delta'
        response = Jwimp*(Jwimp+1)/3*(Q.^2/mN^2*ci(5)*ciPrime(5) + ci(8)*ciPrime(8));
        
    case 'MPhiPrimePrime'
        response = ci(3)*ciPrime(1) + Jwimp*(Jwimp+1)/3*(ci(12) - Q.^2/mN^2*ci(15))*ciPrime(11);
        
    case 'SigmaPrimeDelta'
        response = Jwimp*(Jwimp+1)/3*(ci(5)*ciPrime(4) - ci(8)*ciPrime(9));
        
end

end
    

==> EFT_code_release/getWIMPresponse_integrand.m <==
function response = getWIMPresponse_integrand(E_recoil,Target,ci,ciPrime,M,Jwimp,interaction,velocityPower)

% function response = getWIMPresponse_integrand(E_recoil,Target,ci,ciPrime,M,Jwimp,interaction,velocityPower)
%
%   Helper function to get integrand for velocity integral in drdq_EFT --
%   outputs basically the differential cross section without the velocity
%   dependence
%
%   The input velocityPower refers to the order of the velocity term in the
%   WIMP response.
%
% inputs:
%        1) E_recoil: recoil energy in keV
%        2) vWIMP: WIMP velocity in km/s
%        3) Target: Absorber Nucleus ('Si','Ge','Xe','I','F','Na')
%        4-5) c_i: EFT coefficients c1 through c16 (c2 and c16 are not used)
%        6) M: WIMP Mass [GeV]
%        7) Jwimp: WIMP spin
%        8) interaction: type of EFT interaction, e.g.
%        'M','Delta','SigmaPrimePrime'
%        9) velocityPower: 'Zero' or 'Two' - power of WIMP velocity
%
%
% 081414 - KES:  created
%--------------------------------------------------------------------------
mN = 0.9315;
c = 2.998e5; % speed of light in km/s
m_weak = 246.2; % weak interaction mass scale in GeV

if isstruct(Target)
    isotopes = Target;
else
    isotopes = getIsotopes(Target);
end

Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV
mu = (isotopes.mass*M)/(isotopes.mass + M); % WIMP-target reduced mass in GeV

% restor units of 1/energy^2 to c_i's
ci = ci/m_weak^2;
ciPrime = ciPrime/m_weak^2;

switch velocityPower
    
    case 'Zero'

        switch interaction

            case 'M'
                response = ci(1)*ciPrime(1) + Jwimp*(Jwimp+1)/3*(Q.^2/mN^2.*(-Q.^2/4/mu^2)*ci(5)*ciPrime(5) + ...
                    (-Q.^2/4/mu^2)*ci(8)*ciPrime(8) + Q.^2/mN^2*ci(11)*ciPrime(11) );

            case 'SigmaPrimePrime'
                response = Q.^2/mN^2/4*ci(10)*ciPrime(10) + Jwimp*(Jwimp+1)/12*(ci(4)*ciPrime(4) + ...
                    Q.^2/mN^2*(ci(4)*ci(6) + ciPrime(4)*ciPrime(6)) + Q.^4/mN^4*ci(6)*ciPrime(6) + ...
                    (-Q.^2/4/mu^2)*ci(12)*ciPrime(12) + Q.^2/mN^2.*(-Q.^2/4/mu^2)*ci(13)*ciPrime(13));

            case 'SigmaPrime'
                response = 1/8*(Q.^2/mN^2.*(-Q.^2/4/mu^2)*ci(3)*ciPrime(3) + (-Q.^2/4/mu^2)*ci(7)*ciPrime(7)) + ...
                    Jwimp*(Jwimp+1)/12*(ci(4)*ciPrime(4) + Q.^2/mN^2*ci(9)*ciPrime(9) + ...
                    (-Q.^2/4/mu^2)/2.*(ci(12) - Q.^2/mN^2*ci(15)).*(ciPrime(12) - Q.^2/mN^2*ciPrime(15)) + ...
                    Q.^2/mN^2/2.*(-Q.^2/4/mu^2)*ci(14)*ciPrime(14));

            case 'PhiPrimePrime'
                response = Q.^2/mN^2/4*ci(3)*ciPrime(3) + Jwimp*(Jwimp+1)/12*(ci(12) - Q.^2/mN^2*ci(15)) ...
                    .*(ciPrime(12) - Q.^2/mN^2*ciPrime(15));

            case 'PhiTilde'
                response = Jwimp*(Jwimp+1)/12*(ci(12)*ciPrime(12) + Q.^2/mN^2*ci(13)*ciPrime(13));

            case 'Delta'
                response = Jwimp*(Jwimp+1)/3*(Q.^2/mN^2*ci(5)*ciPrime(5) + ci(8)*ciPrime(8));

            case 'MPhiPrimePrime'
                response = ci(3)*ciPrime(1) + Jwimp*(Jwimp+1)/3*(ci(12) - Q.^2/mN^2*ci(15))*ciPrime(11);

            case 'SigmaPrimeDelta'
                response = Jwimp*(Jwimp+1)/3*(ci(5)*ciPrime(4) - ci(8)*ciPrime(9));

        end
    
    case 'Two'
    
        switch interaction

            case 'M'
                response = Jwimp*(Jwimp+1)/3*(Q.^2/mN^2.*(1/c^2)*ci(5)*ciPrime(5) + (1/c^2)*ci(8)*ciPrime(8) );

            case 'SigmaPrimePrime'
                response = Jwimp*(Jwimp+1)/12*((1/c^2)*ci(12)*ciPrime(12) + Q.^2/mN^2.*(1/c^2)*ci(13)*ciPrime(13));

            case 'SigmaPrime'
                response = 1/8*(Q.^2/mN^2.*(1/c^2)*ci(3)*ciPrime(3) + (1/c^2)*ci(7)*ciPrime(7)) + ...
                    Jwimp*(Jwimp+1)/12*((1/c^2)/2.*(ci(12) - Q.^2/mN^2*ci(15)).*(ciPrime(12) - Q.^2/mN^2*ciPrime(15)) + ...
                    Q.^2/mN^2/2.*(1/c^2*ci(14)*ciPrime(14)));

            case 'PhiPrimePrime'
                response = zeros(size(Q));

            case 'PhiTilde'
                response = zeros(size(Q));

            case 'Delta'
                response = zeros(size(Q));

            case 'MPhiPrimePrime'
                response = zeros(size(Q));

            case 'SigmaPrimeDelta'
                response = zeros(size(Q));

        end
    
end

end
    

==> EFT_code_release/get_PCA_Amplitude.m <==
function amplitude = get_PCA_Amplitude(E_recoil,vWIMP,Target,M,Jwimp,EFTindex1,EFTindex2,tau1,tau2)

% function sigma = dsigma_dq_EFT(E_recoil,vWIMP,Target,M,Jwimp,EFTindex1,EFTindex2,tau1,tau2)
%
%   Function which outputs amplitude for a given transition specified by
%   EFTindex1, EFTindex2, tau1, and tau1
%
% inputs:
%        1) E_recoil: recoil energy [keVr]
%        2) vWIMP: WIMP velocity [km/s]
%        3) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%        4) M: WIMP Mass [GeV]
%        5) Jwimp: WIMP spin
%        6-7) EFTindex1, EFTindex2: indices of EFT operators
%        8-9) tau1, tau2: isoscalar/vector corresponding to above indices
%
%
% 082214 - KES:  created

    mN = 0.9315;
    hbar_c = 197e-3; % GeV*fm
    c = 2.998e5; % speed of light in km/s

    if isrow(E_recoil)
        E_recoil=E_recoil';
    end 
    
    ci1 = zeros(1,16);
    ci2 = zeros(1,16);
    
    ci1(EFTindex1) = 1;
    ci2(EFTindex2) = 1;
    
    amplitude = zeros(size(E_recoil));
    
    all_interactions = {'M','SigmaPrimePrime','SigmaPrime','PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'};
    
    isotopes = getIsotopes(Target);

    Q = sqrt(2*isotopes.mass*E_recoil*1e-6); % momentum transfer in GeV

    num_isotopes = length(isotopes.isotopes);
    
    for ii = 1:length(all_interactions)
        
        interaction = all_interactions{ii};
        
        WIMP_response = getWIMPresponse(E_recoil,vWIMP,Target,ci1,ci2,M,Jwimp,interaction);
        
        nuclear_response_isotopic = getNuclearResponse(E_recoil,Target,interaction,tau1,tau2);
        
        for jj = 1:num_isotopes
            
            single_isotope_transition_prob = zeros(size(E_recoil));
        
            switch interaction
                case {'M','SigmaPrimePrime','SigmaPrime'}

                    single_isotope_transition_prob = single_isotope_transition_prob +...
                        4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:));            

                case {'PhiPrimePrime','PhiTilde','Delta','MPhiPrimePrime','SigmaPrimeDelta'}

                    single_isotope_transition_prob = single_isotope_transition_prob +...
                        4*pi/(2*isotopes.spins(jj)+1)*WIMP_response.*transpose(nuclear_response_isotopic(jj,:)).*Q.^2/mN^2; 

            end

            amplitude = amplitude + isotopes.abundances(jj)*2*isotopes.isotopes(jj)*mN./vWIMP.^2/4/pi.*single_isotope_transition_prob*c^2;
        
        end % end loop over isotopes

   
    end % end loop over interactions


end

==> EFT_code_release/get_PCA_vectors.m <==
function get_PCA_vectors(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex2,filename)

% function get_PCA_Amplitude(E_recoil,vWIMP,Target,M,Jwimp,EFTindex1,EFTindex2,filename)
%
%   Function which outputs 4D interference principal component analysis for
%   interference case specified by EFTindex1 and EFTindex2
%
% inputs:
%        1) E_recoil: recoil energy [keVr]
%        2) vWIMP: WIMP velocity [km/s]
%        3) Target: Absorber Nucleus ('Si','Ge','Xe','I')
%        4) M: WIMP Mass [GeV]
%        5) Jwimp: WIMP spin
%        6-7) EFTindex1, EFTindex2: indices of EFT operators
%        8) filename:  .mat file in which to save the eigenvalues and
%        eigenvectors
%
%   outputs:  
%        saves matrices of PCA eigenvalues and eigenvectors to file.  The
%        columns of the eigenvectors matrix correspond to each of the
%        principal components
%
% 030515 - KES:  created from messy scripts I had lying around

% define matrix as
% [ A B C D
%   Bp E F G
%   Cp Fp H I
%   Dp Gp Ip J ] since it's symmetric

% calculate A coefficient -- c^0_i c^0_i

rate_A = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex1,0,0);
A = sum(rate_A);

% calculate B coefficient -- c^0_i c^1_i

rate_B = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex1,0,1);
B = sum(rate_B);

% calculate C coefficient -- c^0_i c^0_j

rate_C = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex2,0,0);
C = sum(rate_C);

% calculate D coefficient -- c^0_i c^1_j

rate_D = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex2,0,1);
D = sum(rate_D);

% calculate E coefficient -- c^1_i c^1_i

rate_E = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex1,1,1);
E = sum(rate_E);

% calculate F coefficient -- c^1_i c^0_j

rate_F = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex2,1,0);
F = sum(rate_F);

% calculate G coefficient -- c^1_i c^1_i

rate_G = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex2,1,1);
G = sum(rate_G);

% calculate H coefficient -- c^0_j c^0_j

rate_H = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex2,0,0);
H = sum(rate_H);

% calculate I coefficient -- c^0_j c^1_j

rate_I = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex2,0,1);
I = sum(rate_I);

% calculate J coefficient -- c^1_j c^1_j

rate_J = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex2,1,1);
J = sum(rate_J);

% calculate Bp coefficient -- c^1_i c^0_i

rate_Bp = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex1,EFTindex1,1,0);
Bp = sum(rate_Bp);

% calculate Cp coefficient -- c^0_j c^0_i

rate_Cp = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex1,0,0);
Cp = sum(rate_Cp);

% calculate Dp coefficient -- c^1_j c^0_i

rate_Dp = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex1,1,0);
Dp = sum(rate_Dp);

% calculate Fp coefficient -- c^0_j c^1_i

rate_Fp = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex1,0,1);
Fp = sum(rate_Fp);

% calculate Gp coefficient -- c^1_j c^1_i

rate_Gp = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex1,1,1);
Gp = sum(rate_Gp);

% calculate Ip coefficient -- c^1_j c^0_j

rate_Ip = get_PCA_Amplitude(E_recoil,vWIMP,Target,M_wimp,Jwimp,EFTindex2,EFTindex2,1,0);
Ip = sum(rate_Ip);


% find interference matrix
interference_matrix = [A B C D; Bp E F G; Cp Fp H I; Dp Gp Ip J];

[eigenvectors,eigenvalues] = eig(interference_matrix);

save(filename,'interference_matrix','EFTindex1','EFTindex2','M_wimp','Jwimp','vWIMP','E_recoil','eigenvectors','eigenvalues')

end

==> EFT_code_release/plot_O8O9_constructive_interference_rates.m <==
M_wimp = 100;
E_recoil = 30;
vWIMP = 220;
Jwimp = 1/2;
EFTindex1 = 8;
EFTindex2 = 9;

get_PCA_vectors(E_recoil,vWIMP,'F',M_wimp,Jwimp,EFTindex1,EFTindex2,'F_O8O9_eigenvectors.mat');

get_PCA_vectors(E_recoil,vWIMP,'Ge',M_wimp,Jwimp,EFTindex1,EFTindex2,'Ge_O8O9_eigenvectors.mat');

load('F_O8O9_eigenvectors.mat')

max_eigvalue_F = max(max(abs(eigenvalues)));

if abs(eigenvalues(1,1)) == max_eigvalue_F
    max_index_F = 1;
elseif abs(eigenvalues(2,2)) == max_eigvalue_F
    max_index_F = 2;
elseif abs(eigenvalues(3,3)) == max_eigvalue_F
    max_index_F = 3;
else
    max_index_F = 4;
end

eigvec_F = eigenvectors(:,max_index_F);

c0_F = zeros(1,16);
c1_F = zeros(1,16);

c0_F(EFTindex1) = eigvec_F(1);
c0_F(EFTindex2) = eigvec_F(3);
c1_F(EFTindex1) = eigvec_F(2);
c1_F(EFTindex2) = eigvec_F(4);

E_recoil_plot = 0.01:100;

rate_Ge = drdq_EFT(E_recoil_plot,'Ge',M_wimp,Jwimp,c0_F,c1_F,'Maxwellian');
rate_F = drdq_EFT(E_recoil_plot,'F',M_wimp,Jwimp,c0_F,c1_F,'Maxwellian');
rate_Xe = drdq_EFT(E_recoil_plot,'Xe',M_wimp,Jwimp,c0_F,c1_F,'Maxwellian');
rate_Si = drdq_EFT(E_recoil_plot,'Si',M_wimp,Jwimp,c0_F,c1_F,'Maxwellian');

figure(1)
semilogy(E_recoil_plot,rate_Si,'r')
hold on
semilogy(E_recoil_plot,rate_Ge,'b')
semilogy(E_recoil_plot,rate_Xe,'k')
semilogy(E_recoil_plot,rate_F,'c')
grid on
xlim([0 100])
ylim([1e-8 1e-4])
xlabel('Nuclear recoil energy [keV]')
ylabel('event rate [#/keV/kg/day]')
title('F constructive interference')
legend('Si','Ge','Xe','F','Location','NorthEast')
grid on

load('Ge_O8O9_eigenvectors.mat')

max_eigvalue_Ge = max(max(abs(eigenvalues)));

if abs(eigenvalues(1,1)) == max_eigvalue_Ge
    max_index_Ge = 1;
elseif abs(eigenvalues(2,2)) == max_eigvalue_Ge
    max_index_Ge = 2;
elseif abs(eigenvalues(3,3)) == max_eigvalue_Ge
    max_index_Ge = 3;
else
    max_index_Ge = 4;
end

eigvec_Ge = eigenvectors(:,max_index_Ge);

c0_Ge = zeros(1,16);
c1_Ge = zeros(1,16);

c0_Ge(EFTindex1) = eigvec_Ge(1);
c0_Ge(EFTindex2) = eigvec_Ge(3);
c1_Ge(EFTindex1) = eigvec_Ge(2);
c1_Ge(EFTindex2) = eigvec_Ge(4);

E_recoil_plot = 0.01:100;

rate_Ge = drdq_EFT(E_recoil_plot,'Ge',M_wimp,Jwimp,c0_Ge,c1_Ge,'Maxwellian');
rate_F = drdq_EFT(E_recoil_plot,'F',M_wimp,Jwimp,c0_Ge,c1_Ge,'Maxwellian');
rate_Xe = drdq_EFT(E_recoil_plot,'Xe',M_wimp,Jwimp,c0_Ge,c1_Ge,'Maxwellian');
rate_Si = drdq_EFT(E_recoil_plot,'Si',M_wimp,Jwimp,c0_Ge,c1_Ge,'Maxwellian');

figure(2)
semilogy(E_recoil_plot,rate_Si,'r')
hold on
semilogy(E_recoil_plot,rate_Ge,'b')
semilogy(E_recoil_plot,rate_Xe,'k')
semilogy(E_recoil_plot,rate_F,'c')
grid on
xlim([0 100])
ylim([1e-8 1e-4])
xlabel('Nuclear recoil energy [keV]')
ylabel('event rate [#/keV/kg/day]')
title('Ge constructive interference')
legend('Si','Ge','Xe','F','Location','NorthEast')
grid on


